SquiggleFilter: An Accelerator for Portable Virus Detection

The MinION is a recent-to-market handheld nanopore sequencer. It can be used to determine the whole genome of a target virus in a biological sample. Its Read Until feature allows us to skip sequencing a majority of non-target reads (DNA/RNA fragments), which constitutes more than 99% of all reads in a typical sample. However, it does not have any on-board computing, which significantly limits its portability. We analyze the performance of a Read Until metagenomic pipeline for detecting target viruses and identifying strain-specific mutations. We find new sources of performance bottlenecks (basecaller in classification of a read) that are not addressed by past genomics accelerators. We present SquiggleFilter, a novel hardware accelerated dynamic time warping (DTW) based filter that directly analyzes MinION's raw squiggles and filters everything except target viral reads, thereby avoiding the expensive basecalling step. We show that our 14.3W 13.25mm2 accelerator has 274X greater throughput and 3481X lower latency than existing GPU-based solutions while consuming half the power, enabling Read Until for the next generation of nanopore sequencers.

==> figures/crop.sh <==
#!/bin/bash
if [ $# -eq 0 ]; then
  for pdffile in ./*.pdf; do pdfcrop "$pdffile" "$pdffile"; done
else
  for pdffile in "$@"; do pdfcrop "$pdffile" "$pdffile"; done
fi

